ML-CLIPSim: Multi-Layer CLIP Similarity for Machine-Oriented Image Quality

We study full-reference image quality assessment from a machine-centric perspective, where images are evaluated by how well they preserve information for downstream models. We formulate machine-oriented quality as a latent machine utility and approximate it through pairwise predictive-consistency comparisons. To this end, we construct PCMP, a dataset of PSNR-matched distortion pairs labeled by consistency votes from multiple pretrained models. We further propose ML-CLIPSim, a differentiable quality metric built on a frozen CLIP visual encoder, which aggregates intermediate patch-token similarities and global image embeddings. Experiments on machine-preference benchmarks, human-IQA datasets, and learned image compression show that ML-CLIPSim better aligns with machine-oriented preferences than conventional fidelity and perceptual metrics, while remaining competitive for human quality prediction. Used as a compression distortion term, it improves rate--task trade-offs across multiple downstream tasks.

==> vlm_metric_lists_fixed/metric_lists_pope_internvl3_1b.py <==
hyperprior_CLIPSCORE_POPE = {
    "BPP": [0.062154, 0.132399, 0.211584, 0.416034, 0.534568],
    "POPE": [83.043739, 86.264891, 87.518797, 87.919695, 88.196909],
}

hyperprior_MLCS_POPE = {
    "BPP": [0.070619, 0.105662, 0.186282, 0.305348, 0.555067],
    "POPE": [83.255647, 85.30873, 87.163344, 87.520259, 88.656716],
}

hyperprior_MSSSIM_POPE = {
    "BPP": [0.117588, 0.173527, 0.251763, 0.352071, 0.481083],
    "POPE": [83.623188, 85.499463, 86.574566, 86.921813, 87.658486],
}

hyperprior_MSE_POPE = {
    "BPP": [0.159145, 0.24679, 0.374621, 0.552141],
    "POPE": [85.296912, 85.938056, 87.404625, 87.864644],
}

MLICpp_CLIPSCORE_POPE = {
    "BPP": [0.060581, 0.166071,0.30046, 0.513093, 0.765445],
    "POPE": [86.121689, 88.096055, 88.624564, 89.102125, 89.293435],
}

MLICpp_LPIPS_POPE = {
    "BPP": [0.072644, 0.130075, 0.37438, 0.773163],
    "POPE": [85.184745, 87.18663, 88.619189, 89.200273],
}

MLICpp_MLCS_POPE = {
    "BPP": [0.055679, 0.173346, 0.38982, 0.577472, 0.853796],
    "POPE": [86.514232, 88.669271, 88.899083, 89.057123, 89.467049],
}

MLICpp_MLCS_0405_POPE = {
    "BPP": [0.053264, 0.140225, 0.33877, 0.545773, 0.832817],
    "POPE": [85.744333, 88.324523, 88.891431, 89.115024, 88.911846],
}

MLICpp_MLCS_0408_POPE = {
    "BPP": [0.057225, 0.158723, 0.375539, 0.56377, 0.836353],
    "POPE": [86.553936, 88.216965, 89.006076, 88.950086, 89.195665],
}

MLICpp_MSSSIM_POPE = {
    "BPP": [0.090398, 0.136842, 0.19908, 0.289666, 0.431619, 0.588113],
    "POPE": [84.684899, 86.055497, 86.785839, 87.979599, 88.627722, 88.48373],
}

MLICpp_MSE_POPE = {
    "BPP": [0.141178, 0.215127, 0.314164, 0.468219, 0.655474],
    "POPE": [86.606621, 87.398279, 88.231214, 88.77903, 88.704663],
}

ug_ICM_POPE = {
    "BPP": [0.160807, 0.237695, 0.336377, 0.522134],
    "POPE": [87.263934, 87.928669, 88.410256, 88.906661],
}



==> vlm_metric_lists_fixed/metric_lists_pope_qwen25_vl_3b_instruct.py <==
hyperprior_CLIPSCORE_POPE = {
    "BPP": [0.062154, 0.132399, 0.211584, 0.416034, 0.534568],
    "POPE": [76.463137, 80.207805, 81.971304, 83.472413, 84.265087],
}

hyperprior_MLCS_POPE = {
    "BPP": [0.070619, 0.105662, 0.186282, 0.305348, 0.555067],
    "POPE": [77.746479, 79.918502, 81.70407, 82.872513, 84.648529],
}

hyperprior_MSSSIM_POPE = {
    "BPP": [0.117588, 0.173527, 0.251763, 0.352071, 0.481083],
    "POPE": [78.778741, 80.736012, 81.294693, 82.216398, 83.606557],
}

hyperprior_MSE_POPE = {
    "BPP": [0.159145, 0.24679, 0.374621, 0.552141],
    "POPE": [79.097032, 81.352127, 82.276747, 83.77106],
}

MLICpp_CLIPSCORE_POPE = {
    "BPP": [0.060581, 0.166071, 0.30046,  0.513093,  0.765445],
    "POPE": [80.825526,83.558998, 84.803514, 85.57718,  85.424862],
}

MLICpp_LPIPS_POPE = {
    "BPP": [0.072644, 0.130075, 0.37438, 0.773163],
    "POPE": [78.634195, 83.023083, 84.996305, 85.714286],
}

MLICpp_MLCS_POPE = {
    "BPP": [0.055679, 0.173346, 0.38982, 0.577472, 0.853796],
    "POPE": [81.725312, 84.068385, 84.54142, 85.37811, 85.766691],
}

MLICpp_MLCS_0405_POPE = {
    "BPP": [0.053264, 0.140225, 0.33877, 0.545773, 0.832817],
    "POPE": [80.811668, 83.589489, 85.240668, 84.805915, 85.808743],
}

MLICpp_MLCS_0408_POPE = {
    "BPP": [0.057225, 0.158723, 0.375539, 0.56377, 0.836353],
    "POPE": [81.449678, 84.233901, 84.645766, 85.651214, 85.588127],
}

MLICpp_MSSSIM_POPE = {
    "BPP": [0.090398, 0.136842, 0.19908, 0.289666, 0.431619, 0.588113],
    "POPE": [79.52894, 81.111528, 82.627592, 83.72093, 84.672966, 85.557587],
}

MLICpp_MSE_POPE = {
    "BPP": [0.141178, 0.215127, 0.314164, 0.468219, 0.655474],
    "POPE": [81.364764, 83.009529, 84.4439, 85.55772, 85.860058],
}

ug_ICM_POPE = {
    "BPP": [0.160807, 0.237695, 0.336377, 0.522134],
    "POPE": [82.23996, 83.985149, 85.48308, 86.007577],
}



==> vlm_metric_lists_fixed/metric_lists_seedbench_img_internvl3_1b.py <==
hyperprior_CLIPSCORE_Overall = {
    "BPP": [0.065094, 0.133738, 0.207202, 0.39543, 0.49908],
    "ACC": [0.66231, 0.690346, 0.697161, 0.703977, 0.70468],
}

hyperprior_MLCS_Overall = {
    "BPP": [0.073455, 0.109286, 0.191227, 0.305647, 0.531574],
    "ACC": [0.671445, 0.684725, 0.695967, 0.703696, 0.703977],
}

hyperprior_MSSSIM_Overall = {
    "BPP": [0.115971, 0.16715, 0.236134, 0.323963, 0.438851],
    "ACC": [0.670391, 0.680649, 0.695194, 0.69941, 0.704328],
}

hyperprior_MSE_Overall = {
    "BPP": [0.159808, 0.23688, 0.344599, 0.492428],
    "ACC": [0.679806, 0.687605, 0.692875, 0.698637],
}

MLICpp_CLIPSCORE_Overall = {
    "BPP": [0.065641, 0.175172,  0.490682, 0.707232],
    "ACC": [0.68873, 0.699696, 0.710512, 0.707982],
}

MLICpp_LPIPS_Overall = {
    "BPP": [0.073926, 0.130567, 0.36648, 0.736466],
    "ACC": [0.674607, 0.69414, 0.706085, 0.70742],
}

MLICpp_MLCS_Overall = {
    "BPP": [0.056791, 0.153372, 0.375856, 0.535638, 0.771993],
    "ACC": [0.693086, 0.703134, 0.708614, 0.710441, 0.709387],
}

MLICpp_MLCS_0405_Overall = {
    "BPP": [0.055333, 0.145515, 0.335415, 0.513672, 0.758982],
    "ACC": [0.687605, 0.703836, 0.706788, 0.710582, 0.71016],
}

MLICpp_MLCS_0408_Overall = {
    "BPP": [0.057092, 0.149167, 0.345974, 0.525529, 0.759124],
    "ACC": [0.692594, 0.69941, 0.707631, 0.709458, 0.711565],
}

MLICpp_MSSSIM_Overall = {
    "BPP": [0.086779, 0.127672, 0.182059, 0.259659, 0.378434, 0.507825],
    "ACC": [0.67559, 0.688519, 0.700323, 0.70489, 0.706928, 0.708685],
}

MLICpp_MSE_Overall = {
    "BPP": [0.130338, 0.193973, 0.280473, 0.40615, 0.570983],
    "ACC": [0.687184, 0.693297, 0.69948, 0.703345, 0.70749],
}

ug_ICM_Overall = {
    "BPP": [0.162019, 0.232488, 0.320203, 0.483006],
    "ACC": [0.69407, 0.703134, 0.704188, 0.707209],
}



==> vlm_metric_lists_fixed/metric_lists_seedbench_img_qwen25_vl_3b_instruct.py <==
hyperprior_CLIPSCORE_Overall = {
    "BPP": [0.065094, 0.133738, 0.207202, 0.39543, 0.49908],
    "ACC": [0.657743, 0.701939, 0.717046, 0.73131, 0.734472],
}

hyperprior_MLCS_Overall = {
    "BPP": [0.073455, 0.109286, 0.191227, 0.305647, 0.531574],
    "ACC": [0.680509, 0.701869, 0.719576, 0.729272, 0.731169],
}

hyperprior_MSSSIM_Overall = {
    "BPP": [0.115971, 0.16715, 0.236134, 0.323963, 0.438851],
    "ACC": [0.673553, 0.694632, 0.70756, 0.715149, 0.722246],
}

hyperprior_MSE_Overall = {
    "BPP": [0.159808, 0.23688, 0.344599, 0.492428],
    "ACC": [0.687395, 0.70475, 0.71803, 0.725197],
}

MLICpp_CLIPSCORE_Overall = {
    "BPP": [0.065641, 0.175172, 0.490682, 0.707232],
    "ACC": [0.704609, 0.727145, 0.741849, 0.739039],
}

MLICpp_LPIPS_Overall = {
    "BPP": [0.073926, 0.130567, 0.36648, 0.736466],
    "ACC": [0.654441, 0.724564, 0.742411, 0.744379],
}

MLICpp_MLCS_Overall = {
    "BPP": [0.056791, 0.153372, 0.375856, 0.535638, 0.771993],
    "ACC": [0.718662, 0.731099, 0.738828, 0.738969, 0.738055],
}

MLICpp_MLCS_0405_Overall = {
    "BPP": [0.055333, 0.145515, 0.335415, 0.513672, 0.758982],
    "ACC": [0.711917, 0.730677, 0.736017, 0.738055, 0.739039],
}

MLICpp_MLCS_0408_Overall = {
    "BPP": [0.057092, 0.149167, 0.345974, 0.525529, 0.759124],
    "ACC": [0.720138, 0.728429, 0.73665, 0.738828, 0.739601],
}

MLICpp_MSSSIM_Overall = {
    "BPP": [0.086779, 0.127672, 0.182059, 0.259659, 0.378434, 0.507825],
    "ACC": [0.686622, 0.708052, 0.721121, 0.724213, 0.727164, 0.733769],
}

MLICpp_MSE_Overall = {
    "BPP": [0.130338, 0.193973, 0.280473, 0.40615, 0.570983],
    "ACC": [0.706788, 0.721262, 0.728078, 0.732083, 0.738336],
}

ug_ICM_Overall = {
    "BPP": [0.162019, 0.232488, 0.320203, 0.483006],
    "ACC": [0.722246, 0.729834, 0.732926, 0.73939],
}


